Multi-patch discontinuous Galerkin isogeometric analysis for wave propagation: explicit time-stepping and efficient mass matrix inversion

We present a class of spline finite element methods for time-domain wave propagation which are particularly amenable to explicit time-stepping. The proposed methods utilize a discontinuous Galerkin discretization to enforce continuity of the solution field across geometric patches in a multi-patch setting, which yields a mass matrix with convenient block diagonal structure. Over each patch, we show how to accurately and efficiently invert mass matrices in the presence of curved geometries by using a weight-adjusted approximation of the mass matrix inverse. This approximation restores a tensor product structure while retaining provable high order accuracy and semi-discrete energy stability. We also estimate the maximum stable timestep for spline-based finite elements and show that the use of spline spaces result in less stringent CFL restrictions than equivalent piecewise continuous or discontinuous finite element spaces. Finally, we explore the use of optimal knot vectors based on L2 n-widths. We show how the use of optimal knot vectors can improve both approximation properties and the maximum stable timestep, and present a simple heuristic method for approximating optimal knot positions. Numerical experiments confirm the accuracy and stability of the proposed methods.

==> arxiv revision/figs/codes/plotSmoothedKnots.m <==
clear
NB = 3;
Ksub = 8;
N = NB+Ksub-1;

VX = linspace(-1,1,Ksub+1);
t = [VX(1)*ones(1,NB) VX VX(end)*ones(1,NB)]; % open knot vec
VX0 = VX;
for i = 1:N+1
    r(i,1) = mean(t((i+1):(i+NB))); % greville
end

% smooth knots
for ii = 1:25
    re = linspace(-1,1,N+1)';
    reKsub = linspace(-1,1,Ksub+1)';
    Ve = bspline_basismatrix(NB+1, t, reKsub);
    VX = Ve*re; VX = VX(:)';
        
    if ii > 1
        rold = rnew;
    end
    t = [VX(1)*ones(1,NB) VX VX(end)*ones(1,NB)]; % open knot vec
    for i = 1:N+1
        rnew(i,1) = mean(t((i+1):(i+NB))); % greville
    end
    if ii > 1
        err(ii-1) = max(abs(rnew-rold));
    end
    if ii==1
        r1 = rnew;
        VX1 = VX;
    end
end

% semilogy(err,'o--');
% hold on
% semilogy(exp(-.5*(1:length(err))),'--');
% return

% rp = linspace(-1,1,500);
% Vp = bspline_basismatrix(NB+1, t, rp);

plot(VX0,VX0*0,'bo','markersize',15,'linewidth',2);
hold on
plot(VX1,VX1*0,'rx','markersize',15,'linewidth',2)
% plot(VX,VX*0,'ks','markersize',15,'linewidth',2)
set(gca,'fontsize',14)
grid on
set(gca,'yticklabel',[])
axis([-1.0 1. -1 1])
%legend('Original knots','Smoothed knots, k=1','Smoothed knots, k = 25')
legend('Original knots','Smoothed knots')
print(gcf,'-dpng','~/Desktop/IGA-DG/docs/multipatch/figs/knots.png')

clf
plot(r,r*0,'bo','markersize',15,'linewidth',2)
hold on
plot(r1,r1*0,'rx','markersize',15,'linewidth',2)
% plot(rnew,rnew*0,'ks','markersize',15,'linewidth',2)
%legend('Original Greville points','Greville points, k=1','Greville points, k = 25')
legend('Original Greville points','Smoothed Greville points')
set(gca,'fontsize',14)
grid on
set(gca,'yticklabel',[])
axis([-1.0 1. -1 1])

print(gcf,'-dpng','~/Desktop/IGA-DG/docs/multipatch/figs/greville.png')
% axis tight
% figure
% plot(VX0,VX0-VX,'o--') % plot knot displacement
% hold on

==> arxiv revision/figs/codes/plotSmoothedSplines.m <==
NB = 4;
Ksub = 4;
smoothKnots = 'opt';
rp = linspace(-1,1,2500)';

[Vp M Dr R rBq wBq Bq Brq VX] = bsplineVDM(NB,Ksub,rp,smoothKnots);
plot(rp,Vp)
hold on
plot(VX,VX*0,'ko','markersize',16,'MarkerFaceColor',[.49 1 .63])
set(findall(gca, 'Type', 'Line'),'LineWidth',2);
set(gca,'fontsize',14)
set(gca,'xticklabel','')
set(gca,'yticklabel','')
grid on

% print(gcf,'-dpng','../talks/UT2017/figs/unifknots.png')
% print(gcf,'-dpng','../talks/UT2017/figs/optknots.png')




==> arxiv revision/figs/codes/plot_lifts.m <==
NB = 7;
Ksub = NB;
N = NB+Ksub-1;
[Nv, VX, Ksub, EToV] = MeshGen1D(-1,1,Ksub);
map = @(r) reshape((1/Ksub)*(repmat(r,1,Ksub)+1) + ...
    repmat(VX(1:end-1),length(r),1),length(r)*Ksub,1);

% local quadrature
[rqEx, wqEx] = JacobiGQ(0,0,NB+1); % overkill gauss quadrature
rqEx = map(rqEx);
wqEx = repmat(wqEx,1,Ksub)*(1/Ksub); 
wqEx = wqEx(:); 

t = [VX(1)*ones(1,NB) VX VX(end)*ones(1,NB)]; % open knot vec

% exact quad bspline
VqEx = bspline_basismatrix(NB+1,t,rqEx);

[rq wq] = JacobiGL(0,0,N);

Vq = bspline_basismatrix(NB+1,t,rq);
M = VqEx'*diag(wqEx)*VqEx;
Mh = Vq'*diag(wq)*Vq;
% norm(M-Mh,'fro')

invM = inv(M);

rp = linspace(-1,1,1000)';
Bp = bspline_basismatrix(NB+1,t,rp);

e = zeros(N+1,1); e(1) = 1; %e(N+1) = 1;
Mf = diag(e);
[W D] = eig(Mf,M);
[~,p] = sort(diag(D),'descend'); W = W(:,p);
LB = W(:,1)/W(1,1);


plot(rp,Bp*LB,'linewidth',2);
% plot(rp,Vp*invM(:,:));
hold on

L = Vandermonde1D(N,JacobiGR(0,0,N))\[1;zeros(N,1)];
plot(rp,Vandermonde1D(N,rp)*L,'-.','linewidth',2)
plot(JacobiGR(0,0,N),zeros(N+1,1),'ko','markersize',10)

h = legend('Spline lift','Polynomial lift','Gauss-Radau points');
set(h,'fontsize',16)

set(gca,'fontsize',15)
grid on

figdir = '~/Desktop/bbwadg/docs/IGA-DG/figs/';
print(gcf,'-dpng',[figdir 'lift1.png'])

ylim([-.15 .15])
print(gcf,'-dpng',[figdir 'liftZoom1.png'])

%========================================
clf
plot(rp,Bp*LB,'linewidth',2);
% plot(rp,Vp*invM(:,:));
hold on

N = NB;
L = Vandermonde1D(N,JacobiGR(0,0,N))\[1;zeros(N,1)];
plot(rp,Vandermonde1D(N,rp)*L,'-.','linewidth',2)
plot(JacobiGR(0,0,N),zeros(N+1,1),'ko','markersize',10)

h = legend('Spline lift','Polynomial lift','Gauss-Radau points');
set(h,'fontsize',16)

set(gca,'fontsize',15)
grid on

print(gcf,'-dpng',[figdir 'lift2.png'])

ylim([-.15 .15])
print(gcf,'-dpng',[figdir 'liftZoom2.png'])

==> figs/codes/plotSmoothedKnots.m <==
clear
NB = 3;
Ksub = 8;
N = NB+Ksub-1;

VX = linspace(-1,1,Ksub+1);
t = [VX(1)*ones(1,NB) VX VX(end)*ones(1,NB)]; % open knot vec
VX0 = VX;
for i = 1:N+1
    r(i,1) = mean(t((i+1):(i+NB))); % greville
end

% smooth knots
for ii = 1:25
    re = linspace(-1,1,N+1)';
    reKsub = linspace(-1,1,Ksub+1)';
    Ve = bspline_basismatrix(NB+1, t, reKsub);
    VX = Ve*re; VX = VX(:)';
        
    if ii > 1
        rold = rnew;
    end
    t = [VX(1)*ones(1,NB) VX VX(end)*ones(1,NB)]; % open knot vec
    for i = 1:N+1
        rnew(i,1) = mean(t((i+1):(i+NB))); % greville
    end
    if ii > 1
        err(ii-1) = max(abs(rnew-rold));
    end
    if ii==1
        r1 = rnew;
        VX1 = VX;
    end
end

% semilogy(err,'o--');
% hold on
% semilogy(exp(-.5*(1:length(err))),'--');
% return

% rp = linspace(-1,1,500);
% Vp = bspline_basismatrix(NB+1, t, rp);

plot(VX0,VX0*0,'bo','markersize',15,'linewidth',2);
hold on
plot(VX1,VX1*0,'rx','markersize',15,'linewidth',2)
% plot(VX,VX*0,'ks','markersize',15,'linewidth',2)
set(gca,'fontsize',14)
grid on
set(gca,'yticklabel',[])
axis([-1.0 1. -1 1])
%legend('Original knots','Smoothed knots, k=1','Smoothed knots, k = 25')
legend('Original knots','Smoothed knots')
print(gcf,'-dpng','~/Desktop/IGA-DG/docs/multipatch/figs/knots.png')

clf
plot(r,r*0,'bo','markersize',15,'linewidth',2)
hold on
plot(r1,r1*0,'rx','markersize',15,'linewidth',2)
% plot(rnew,rnew*0,'ks','markersize',15,'linewidth',2)
%legend('Original Greville points','Greville points, k=1','Greville points, k = 25')
legend('Original Greville points','Smoothed Greville points')
set(gca,'fontsize',14)
grid on
set(gca,'yticklabel',[])
axis([-1.0 1. -1 1])

print(gcf,'-dpng','~/Desktop/IGA-DG/docs/multipatch/figs/greville.png')
% axis tight
% figure
% plot(VX0,VX0-VX,'o--') % plot knot displacement
% hold on

==> figs/codes/plotSmoothedSplines.m <==
NB = 4;
Ksub = 4;
smoothKnots = 'opt';
rp = linspace(-1,1,2500)';

[Vp M Dr R rBq wBq Bq Brq VX] = bsplineVDM(NB,Ksub,rp,smoothKnots);
plot(rp,Vp)
hold on
plot(VX,VX*0,'ko','markersize',16,'MarkerFaceColor',[.49 1 .63])
set(findall(gca, 'Type', 'Line'),'LineWidth',2);
set(gca,'fontsize',14)
set(gca,'xticklabel','')
set(gca,'yticklabel','')
grid on

% print(gcf,'-dpng','../talks/UT2017/figs/unifknots.png')
% print(gcf,'-dpng','../talks/UT2017/figs/optknots.png')




==> figs/codes/plot_lifts.m <==
NB = 7;
Ksub = NB;
N = NB+Ksub-1;
[Nv, VX, Ksub, EToV] = MeshGen1D(-1,1,Ksub);
map = @(r) reshape((1/Ksub)*(repmat(r,1,Ksub)+1) + ...
    repmat(VX(1:end-1),length(r),1),length(r)*Ksub,1);

% local quadrature
[rqEx, wqEx] = JacobiGQ(0,0,NB+1); % overkill gauss quadrature
rqEx = map(rqEx);
wqEx = repmat(wqEx,1,Ksub)*(1/Ksub); 
wqEx = wqEx(:); 

t = [VX(1)*ones(1,NB) VX VX(end)*ones(1,NB)]; % open knot vec

% exact quad bspline
VqEx = bspline_basismatrix(NB+1,t,rqEx);

[rq wq] = JacobiGL(0,0,N);

Vq = bspline_basismatrix(NB+1,t,rq);
M = VqEx'*diag(wqEx)*VqEx;
Mh = Vq'*diag(wq)*Vq;
% norm(M-Mh,'fro')

invM = inv(M);

rp = linspace(-1,1,1000)';
Bp = bspline_basismatrix(NB+1,t,rp);

e = zeros(N+1,1); e(1) = 1; %e(N+1) = 1;
Mf = diag(e);
[W D] = eig(Mf,M);
[~,p] = sort(diag(D),'descend'); W = W(:,p);
LB = W(:,1)/W(1,1);


plot(rp,Bp*LB,'linewidth',2);
% plot(rp,Vp*invM(:,:));
hold on

L = Vandermonde1D(N,JacobiGR(0,0,N))\[1;zeros(N,1)];
plot(rp,Vandermonde1D(N,rp)*L,'-.','linewidth',2)
plot(JacobiGR(0,0,N),zeros(N+1,1),'ko','markersize',10)

h = legend('Spline lift','Polynomial lift','Gauss-Radau points');
set(h,'fontsize',16)

set(gca,'fontsize',15)
grid on

figdir = '~/Desktop/bbwadg/docs/IGA-DG/figs/';
print(gcf,'-dpng',[figdir 'lift1.png'])

ylim([-.15 .15])
print(gcf,'-dpng',[figdir 'liftZoom1.png'])

%========================================
clf
plot(rp,Bp*LB,'linewidth',2);
% plot(rp,Vp*invM(:,:));
hold on

N = NB;
L = Vandermonde1D(N,JacobiGR(0,0,N))\[1;zeros(N,1)];
plot(rp,Vandermonde1D(N,rp)*L,'-.','linewidth',2)
plot(JacobiGR(0,0,N),zeros(N+1,1),'ko','markersize',10)

h = legend('Spline lift','Polynomial lift','Gauss-Radau points');
set(h,'fontsize',16)

set(gca,'fontsize',15)
grid on

print(gcf,'-dpng',[figdir 'lift2.png'])

ylim([-.15 .15])
print(gcf,'-dpng',[figdir 'liftZoom2.png'])
